QParallel: Explicit Parallelism for Programming Quantum Computers

We present a language extension for parallel quantum programming to (1) remove ambiguities concerning parallelism in current quantum programming languages and (2) facilitate space-time tradeoff investigations in quantum computing. While the focus of similar libraries in the domain of classical computing (OpenMP, OpenACC, etc.) is to divide a computation into multiple threads, the main goal of QParallel is to keep the compiler and the runtime system from introducing parallelism-inhibiting dependencies, e.g., through reuse of qubits in automatic qubit management. We describe the syntax and semantics of the proposed language extension, implement a prototype based on Q#, and present several examples and use cases to illustrate its performance benefits. Moreover, we introduce a tool that guides programmers in the placement of parallel regions by identifying the subroutines that profit most from parallelization, which is especially useful if the programmer's knowledge of the source code is limited. Support for QParallel can be added to any multithreading library and language extension, including OpenMP and OpenACC.

==> fig/make_plots.py <==
import csv
import matplotlib.pyplot as plt
import numpy as np

def plot_csv_files(filenames, plot_names, colors, plot_qubits=False, out="plot"):
    xs = []
    tds = [[]]*len(filenames) # data without parallel
    tdp = [[]]*len(filenames) # data with parallel
    column_idx = -1 # last column is T-depth with parallel
    if plot_qubits:
        column_idx = -2
    xlabel = "undef"
    for i in range(len(filenames)):
        cells = list(csv.reader(open(filenames[i], 'r'), delimiter='\t'))
        if i == 0:
            xlabel = "N"#cells[0][0]
            xs = [0]*(len(cells)-1)
            for k in range(1,len(cells)):
                c = int(cells[k][0])
                if cells[0][0][:3] == "log":
                    c = 2**c
                xs[k-1] = c
        else:
            for k in range(1, len(cells)):
                c = int(cells[k][0])
                if cells[0][0][:3] == "log":
                    c = 2**c
                assert xs[k-1] == c and "x values must be identical!"
        tds[i] = [0]*(len(cells)-1)
        tdp[i] = [0]*(len(cells)-1)
        assert cells[0][column_idx] in ["DP-TDepth", "DepthParallel-Qubits"]
        assert cells[0][column_idx-4] in ["DS-TDepth", "DepthSerial-Qubits"]
        for k in range(1, len(cells)):
            tds[i][k-1] = int(cells[k][column_idx-4])
            tdp[i][k-1] = int(cells[k][column_idx])
    offset = 0
    if 'givens' == filenames[0][:6]:
        offset = -1
    for i in range(len(tds)):
        if i == 0:
            plt.plot(xs, tds[i], 'r-', label=plot_names[0])
        if offset == 0 or i > 0:
            plt.plot(xs, tdp[i], colors[i+offset], label=plot_names[1+i+offset])
    plt.legend()
    plt.xscale("log")
    plt.xlabel(xlabel)
    plt.xticks([float(x) for x in xs],[str(x) for x in xs])
    plt.minorticks_off()
    plt.ylabel(["#qubits","T-depth"][column_idx])
    if not plot_qubits or out[:5] == "adder":
        plt.yscale("log")
    plt.savefig("{}.pdf".format(out))
    plt.close()

plot_csv_files(['multi-ccx.csv', 'multi-ccx-depth-limit-3.csv', 'multi-ccx-depth-limit-2.csv'], ['implicit', 'QParallel', 'QParallel, limit=3', 'QParallel, limit=2'], ['b-', 'b--', 'b:'], False, out="ccx-depth-plot")

plot_csv_files(['multi-ccx.csv', 'multi-ccx-depth-limit-3.csv', 'multi-ccx-depth-limit-2.csv'], ['implicit', 'QParallel', 'QParallel, limit=3', 'QParallel, limit=2'], ['b-', 'b--', 'b:'], True, out="ccx-qubits-plot")

plot_csv_files(['log-depth-adder.csv'], ['implicit', 'QParallel'], ['b-'], True, out="adder-qubits-plot")
plot_csv_files(['log-depth-adder.csv'], ['implicit', 'QParallel'], ['b-'], False, out="adder-depth-plot")

plot_csv_files(['givens-1qft.csv', 'givens-kqft.csv', 'givens-4qft.csv', 'givens-2qft.csv'], ['implicit', 'QParallel, q=N', 'QParallel, q=4', 'QParallel, q=2'], ['b-', 'b--', 'b:'], True, out="givens-qubits-plot")
plot_csv_files(['givens-1qft.csv', 'givens-kqft.csv', 'givens-4qft.csv', 'givens-2qft.csv'], ['implicit', 'QParallel, q=N', 'QParallel, q=4', 'QParallel, q=2'], ['b-', 'b--', 'b:'], False, out="givens-depth-plot")

